ScaleVLA: Scaling Vision-Language-Action Models to 552 Billion Parameters

Frontier Vision-Language Models (VLMs) such as GPT-6 Astra have demonstrated remarkable capabilities in robot control, suggesting that broad pretraining provides knowledge valuable for physical action. Yet most Vision-Language-Action (VLA) policies still rely on much smaller VLM backbones, leaving this potential largely untapped. We ask whether frontier-scale representations can provide a stronger foundation for robot learning. We introduce ScaleVLA, which connects a 552B DeepSeek-V4.1-Flash backbone to a trainable action DiT, and systematically compare VLMs from 2B to 552B under a shared training setup. We evaluate three fundamental capabilities of robot foundation models. In sample efficiency, just 10 demonstrations outperform a 2B backbone trained with 50 (87.8% vs. 85.6%). In generalization, LIBERO-PRO success reaches 45.1%, compared with at most 31.3% for smaller backbones. In precise manipulation, real-world charger insertion improves from 4/10 to 9/10 successes, with gains concentrated in contact-sensitive alignment. Despite its scale, ScaleVLA achieves 216 ms median latency per action chunk. Our findings suggest that frontier VLMs can serve not only as reasoning agents, but also as powerful representational foundations for efficient and generalizable robot policies.

==> figures/architecture/make_architecture.py <==
"""Architecture figure: the frontier VLM is read at the causal encoder--decoder interface and conditions a trained action head.

Components follow sec/3_method.tex: DeepSeek-V4.1-Flash-1017 (vision encoder, 20-layer causal encoder, 20-layer decoder that
is not run), feature adapter, state and action encoders, a 32-layer action DiT that alternates cross-attention and
self-attention, and an action decoder that predicts the flow velocity; four flow steps produce one action chunk.
Usage: python3 -I make_architecture.py     Fonts: Estrangelo Edessa and Inter (see figstyle.py).
Writes architecture.pdf (LaTeX) and architecture.png (300 dpi preview of the PDF).
"""
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))
import figstyle as fs
from figstyle import INK, MUTED, ACCENT, FRAME, TINT

PRETRAINED = "#3F9270"                 # same green as the Frontier VLM block of the teaser (VLM_FILL)
W, H, GAP = 6.5, 2.36, 0.08            # inches; \textwidth of galbot.cls on letter paper
VW = 2.68                              # width of the VLM card
YA, YB, YC = 1.36, 0.86, 0.46          # rows: VLM features, robot state, noisy actions
INSTRUCTION = ["“Grasp the iPad", "and enter the", "password 123 to", "unlock the device.”"]


def block(bg, x, y, w, h, name, color, size=6.2, dashed=False):
    """Flat rounded block with a centered bold name; dark blocks get white text, dashed blocks are not run."""
    if dashed:
        fs.rounded(bg, x, y, w, h, r=0.05, fill=False, edgecolor=FRAME, lw=0.8, ls=(0, (3, 2)))
        fs.text(bg, x + w / 2, y + h / 2, name, size, MUTED, ha="center", va="center")
        return
    fs.rounded(bg, x, y, w, h, r=0.06, color=color)
    fs.text(bg, x + w / 2, y + h / 2, name, size, "white" if color == PRETRAINED else INK, bold=True, ha="center",
            va="center", linespacing=1.1)


def vlm_card(fig, bg):
    fs.card(bg, 0, 0, VW, H, "Frontier VLM")
    fs.picture(fig, HERE.parent / "teaser" / "frames" / "input_unlock_ipad.jpg", 0.14, 1.30, 0.76, 0.57)
    fs.text(bg, 0.52, 1.18, "Images", 5.6, ha="center", va="center")
    fs.frame(bg, 0.14, 0.32, 0.76, 0.62, r=0.05)
    for i, line in enumerate(INSTRUCTION):
        fs.text(bg, 0.20, 0.63 + (1.5 - i) * 0.11, line, 5.0, italic=True, va="center")
    fs.text(bg, 0.52, 0.20, "Instruction", 5.6, ha="center", va="center")
    block(bg, 1.02, 1.335, 0.60, 0.50, "Vision\nEncoder", PRETRAINED)
    block(bg, 1.78, 0.32, 0.74, 1.52, "Causal\nEncoder", PRETRAINED)
    block(bg, 1.78, 1.96, 0.74, 0.26, "Decoder", None, 5.6, dashed=True)
    bg.plot([2.15, 2.15], [1.86, 1.94], color=FRAME, lw=0.8, ls=(0, (2, 1.5)))
    fs.arrow(bg, 0.93, 1.585, 0.99, 1.585)
    fs.arrow(bg, 1.65, 1.585, 1.75, 1.585)
    fs.arrow(bg, 0.93, 0.63, 1.75, 0.63)


def head_card(fig, bg):
    x0 = VW + GAP
    fs.card(bg, x0, 0, W - x0, H, "Action Head")
    fs.legend_row(fig, bg, W - 0.13, H - 0.15, [("sq", PRETRAINED, "Pretrained"), ("sq", TINT[2], "Trained from Scratch")])
    ex, ew = 3.33, 0.80                                        # adapter and encoders
    fs.arrow(bg, 2.55, YA, ex - 0.03, YA)                      # features read at the causal encoder output
    block(bg, ex, YA - 0.22, ew, 0.44, "Feature\nAdapter", TINT[1])
    for y, name, src in ((YB, "State Encoder", "State"), (YC, "Action Encoder", "Noise")):
        block(bg, ex, y - 0.15, ew, 0.30, name, TINT[1], 5.6)
        fs.text(bg, ex - 0.13, y, src, 5.6, ha="right", va="center")
        fs.arrow(bg, ex - 0.11, y, ex - 0.03, y)

    dx, dw = 4.30, 1.16                                        # action DiT
    fs.rounded(bg, dx, 0.28, dw, 1.64, r=0.07, color=TINT[2])
    fs.text(bg, dx + dw / 2, 1.76, "Action DiT", 6.6, bold=True, ha="center", va="center")
    for name, y in (("Cross-Attention", YA), ("Self-Attention", YB)):
        fs.rounded(bg, dx + 0.10, y - 0.14, 0.76, 0.28, r=0.04, color="white")
        fs.text(bg, dx + 0.48, y, name, 5.4, ha="center", va="center")
    bg.plot([dx + 0.91, dx + 0.95, dx + 0.95, dx + 0.91], [YA + 0.14, YA + 0.14, YB - 0.14, YB - 0.14],
            color=INK, lw=0.6, zorder=4)
    fs.text(bg, dx + 0.98, (YA + YB) / 2, "×16", 5.6, va="center")
    fs.arrow(bg, ex + ew + 0.03, YA, dx + 0.07, YA)
    fs.arrow(bg, ex + ew + 0.03, YB, dx + 0.07, YB)
    bg.plot([ex + ew, 4.22, 4.22], [YC, YC, YB], color=MUTED, lw=0.9, zorder=4)

    block(bg, 5.60, YB - 0.15, 0.74, 0.30, "Action Decoder", TINT[1], 5.6)
    fs.arrow(bg, dx + dw + 0.03, YB, 5.57, YB)
    fs.arrow(bg, 5.97, YB + 0.18, 5.97, YB + 0.29)
    bars = (0.10, 0.19, 0.29, 0.21, 0.31, 0.20, 0.13, 0.24, 0.11)
    for k, v in enumerate(bars):
        fs.rounded(bg, 5.83 + k * 0.034, 1.40 - v / 2, 0.02, v, r=0.01, color=ACCENT)
    fs.text(bg, 5.97, 1.72, "Actions", 5.6, ha="center", va="center")
    # flow steps: the predicted velocity updates the noisy chunk, which re-enters the action encoder
    bg.plot([5.97, 5.97, ex + ew / 2, ex + ew / 2], [YB - 0.18, 0.15, 0.15, 0.22], color=MUTED, lw=0.9, zorder=4)
    fs.arrow(bg, ex + ew / 2, 0.20, ex + ew / 2, YC - 0.17)
    fs.text(bg, 4.88, 0.15, "×4", 5.6, ha="center", va="center", bbox=fs.LABEL_BG, zorder=5)


def main():
    fs.set_font()
    fig, bg = fs.canvas(W, H)
    vlm_card(fig, bg)
    head_card(fig, bg)
    fs.save(fig, HERE / "architecture")


if __name__ == "__main__":
    main()


==> figures/figstyle.py <==
"""Shared look of the manuscript figures: pure white page, flat shapes, thin outline frames, Galbot green.

Fonts. The main font is Estrangelo Edessa, for all dark and green text; the auxiliary font is Inter, for all grey
text (tick labels, grey values and captions). Estrangelo Edessa has a Regular face only, so bold is Regular plus a
thin outline and italic is Regular sheared by SLANT degrees; both are drawn as vector outlines. Its x-height is
small, so its sizes are multiplied by MAIN_SCALE, which makes it as wide as Inter at the same nominal size.
Sizes passed to text(), font_kw() and style() are therefore always the Inter point size.
Use text() for text on an axes, font_kw() for fig.text and legends, and style() on existing labels such as tick labels.
Estrangelo is read from /Library/Fonts/estre.ttf (override with ESTRANGELO_TTF), Inter from /Library/Fonts/Inter.ttc
(override with INTER_TTC); the font files are not part of the repository.

Chart panels are white with a thin outline (frame); panels that hold pictures use the very light grey BOX.
Pictures are embedded at their native resolution (interpolation="none"); matplotlib would otherwise
resample them to 100 dpi in the PDF.
Figure scripts run as `python3 -I script.py`, which does not put the script directory on sys.path,
so they insert this figures/ directory themselves before `import figstyle`.
"""
import os
import shutil
import subprocess
import tempfile
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib import font_manager, patheffects
from matplotlib.patches import FancyBboxPatch
from matplotlib.text import Text
from matplotlib.transforms import Affine2D

INTER = os.environ.get("INTER_TTC", "/Library/Fonts/Inter.ttc")
ESTRANGELO = os.environ.get("ESTRANGELO_TTF", "/Library/Fonts/estre.ttf")
MAIN, AUX = "Estrangelo Edessa", "Inter"
MAIN_SCALE, BOLD_STROKE, SLANT = 1.2, 0.04, 12     # size factor; bold outline width as a fraction of the size; italic shear in degrees
INK, MUTED, BOX, BASE, ACCENT = "#1C2B33", "#8A9099", "#F7F8FA", "#AEB4BC", "#0A6847"  # galbot.cls palette
DENSE, GRID, AXIS, FRAME = "#9AA1AA", "#DFE2E6", "#C7CCD2", "#D3D7DC"
GREY = {MUTED, DENSE, BASE, AXIS, GRID, FRAME}     # text in these colors is set in the auxiliary font
TINT = ("#E1F0E8", "#CBE5D8", "#AAD3BF")  # flat green tints, light to dark
LABEL_BG = dict(boxstyle="square,pad=0.12", fc="white", ec="none")  # bbox that keeps gridlines from running through data labels


def set_font():
    """Register Estrangelo Edessa and Inter; Inter is the default family, so unstyled text such as tick labels is auxiliary.
    matplotlib reads only face 0 of a .ttc, so Inter Regular/Italic/Bold are written out as single .ttf files."""
    from fontTools.ttLib import TTCollection
    for path in (INTER, ESTRANGELO):
        if not os.path.exists(path):
            raise FileNotFoundError(f"{path} not found: install the font or set INTER_TTC / ESTRANGELO_TTF")
    out = Path(tempfile.gettempdir()) / "inter_faces"
    out.mkdir(exist_ok=True)
    for f in TTCollection(INTER).fonts:
        name = f["name"].getDebugName(4)
        if name in ("Inter Regular", "Inter Italic", "Inter Bold"):
            path = out / f"{name}.ttf"
            if not path.exists():
                f.save(path)
            font_manager.fontManager.addfont(str(path))
    font_manager.fontManager.addfont(ESTRANGELO)
    font_manager.findfont(MAIN, fallback_to_default=False)
    plt.rcParams.update({"font.family": AUX, "font.size": 7, "pdf.fonttype": 42, "svg.fonttype": "path",
                         "text.color": INK, "axes.edgecolor": MUTED, "xtick.color": MUTED, "ytick.color": MUTED})


class _Faux(patheffects.AbstractPathEffect):
    """Bold (outline stroke in points) and italic (shear in degrees) for a font that only has a Regular face.
    The stroke takes the color of the text, because the graphics context of a text path carries it."""

    def __init__(self, stroke, slant):
        super().__init__()
        self.stroke, self.slant = stroke, slant

    def draw_path(self, renderer, gc, tpath, affine, rgbFace=None):
        if self.slant:
            affine = Affine2D().skew_deg(self.slant, 0) + affine
        if self.stroke:
            gc0 = renderer.new_gc()
            gc0.copy_properties(gc)
            gc0.set_linewidth(self.stroke)
            renderer.draw_path(gc0, tpath, affine, rgbFace)
            gc0.restore()
        else:
            renderer.draw_path(gc, tpath, affine, rgbFace)


def font_kw(size, color=INK, bold=False, italic=False, aux=None):
    """Text keyword arguments for a size in Inter points. Grey text is auxiliary (Inter) unless aux says otherwise."""
    if aux is None:
        aux = color in GREY
    if aux:
        return dict(family=AUX, fontsize=size, color=color, fontweight="bold" if bold else "normal",
                    fontstyle="italic" if italic else "normal")
    size *= MAIN_SCALE
    kw = dict(family=MAIN, fontsize=size, color=color, fontweight="normal", fontstyle="normal")
    if bold or italic:
        kw["path_effects"] = [_Faux(size * BOLD_STROKE if bold else 0.0, SLANT if italic else 0.0)]
    return kw


def text(ax, x, y, s, size, color=INK, bold=False, italic=False, aux=None, **kw):
    """Text at (x, y) in the main font, or in Inter when the color is grey; size is in Inter points."""
    return ax.text(x, y, s, **font_kw(size, color, bold, italic, aux), **kw)


def style(label, size, color=INK, bold=False, italic=False, aux=None):
    """Give an existing Text, such as a tick label, the font of text()."""
    label.set(**font_kw(size, color, bold, italic, aux))
    return label


def canvas(w, h):
    """Figure of w x h inches plus one background axes whose data units are inches."""
    fig = plt.figure(figsize=(w, h))
    bg = fig.add_axes([0, 0, 1, 1])
    bg.set_xlim(0, w)
    bg.set_ylim(0, h)
    bg.axis("off")
    return fig, bg


def rounded(ax, x, y, w, h, r=0.08, **kw):
    """Flat rounded box in inches (ax data units are inches); no outline unless lw is given."""
    kw.setdefault("lw", 0)
    p = FancyBboxPatch((x, y), w, h, boxstyle=f"round,pad=0,rounding_size={r}", **kw)
    ax.add_patch(p)
    return p


def frame(ax, x, y, w, h, r=0.1):
    """Thin outline around a white panel."""
    return rounded(ax, x, y, w, h, r=r, fill=False, edgecolor=FRAME, lw=0.7)


def card(ax, x, y, w, h, title=None, edge=0.012):
    """White panel with a thin outline, inset by edge so the stroke stays inside the canvas, and an optional title."""
    frame(ax, x + edge, y + edge, w - 2 * edge, h - 2 * edge)
    if title:
        text(ax, x + 0.13, y + h - 0.15, title, 7.4, bold=True, va="center")


def sub_axes(fig, x, y, w, h):
    """Transparent axes at (x, y) with size w x h inches."""
    W, H = fig.get_size_inches()
    ax = fig.add_axes([x / W, y / H, w / W, h / H])
    ax.patch.set_alpha(0)
    return ax


def picture(fig, path, x, y, w, h, r=0.05):
    """Image clipped to a rounded rectangle; (x, y) is the lower-left corner in inches."""
    ax = sub_axes(fig, x, y, w, h)
    ax.axis("off")
    ax.set_xlim(x, x + w)
    ax.set_ylim(y, y + h)
    im = ax.imshow(plt.imread(path), extent=(x, x + w, y, y + h), aspect="auto", interpolation="none")
    im.set_clip_path(rounded(ax, x, y, w, h, r=r, fill=False))
    return ax


def tidy(ax, grid="y"):
    """Minimal chart axes: light grid, bottom rule only, no tick marks; grey tick labels in Inter."""
    ax.grid(axis=grid, color=GRID, lw=0.6)
    ax.set_axisbelow(True)
    ax.tick_params(length=0, pad=2.5, labelsize=5.3, labelcolor=MUTED)
    for s in ("top", "right", "left"):
        ax.spines[s].set_visible(False)
    ax.spines["bottom"].set_color(AXIS)


def arrow(ax, x1, y1, x2, y2, color=MUTED, lw=0.9):
    ax.annotate("", xy=(x2, y2), xytext=(x1, y1), zorder=4,
                arrowprops=dict(arrowstyle="-|>", color=color, lw=lw, shrinkA=0, shrinkB=0, mutation_scale=5))


def text_w(fig, s, size, **opts):
    """Rendered width of a string in inches; opts are the font options of text() (color, bold, italic, aux)."""
    t = fig.text(0, 0, s, **font_kw(size, **opts))
    w = t.get_window_extent(fig.canvas.get_renderer()).width / fig.dpi
    t.remove()
    return w


LEGEND_SIZE = 5.3
_LEAD = {"line": 0.21, "dash": 0.21, "sq": 0.09}    # marker width plus gap by legend-entry kind; scatter markers use 0.11


def _entry_w(fig, kind, label):
    return _LEAD.get(kind, 0.11) + text_w(fig, label, LEGEND_SIZE)


def legend_entry(fig, ax, x, y, kind, color, label):
    """Legend entry whose marker starts at x; kind is "line", "dash", "sq", or a matplotlib marker such as "o" or "D"."""
    if kind in _LEAD and kind != "sq":
        ax.plot([x, x + 0.17], [y, y], color=color, lw=1.1, solid_capstyle="round",
                ls="-" if kind == "line" else (0, (2.2, 1.6)))
    elif kind == "sq":
        rounded(ax, x, y - 0.025, 0.05, 0.05, r=0.01, color=color)
    else:
        ax.scatter([x + 0.035], [y], s=9 if kind == "o" else 7, marker=kind, color=color, lw=0, zorder=4)
    text(ax, x + _LEAD.get(kind, 0.11), y, label, LEGEND_SIZE, va="center")


def legend_row(fig, ax, x_right, y, items, gap=0.12):
    """Right-aligned row of legend entries (kind, color, label)."""
    x = x_right - sum(_entry_w(fig, k, label) for k, _, label in items) - gap * (len(items) - 1)
    for kind, color, label in items:
        legend_entry(fig, ax, x, y, kind, color, label)
        x += _entry_w(fig, kind, label) + gap


def _check_glyphs(fig):
    """Fail on any character that the main font lacks; matplotlib would only draw an empty box and warn."""
    from fontTools.ttLib import TTFont
    cmap = TTFont(ESTRANGELO).getBestCmap()
    for t in fig.findobj(Text):
        if t.get_fontfamily()[0] == MAIN:
            missing = {c for c in t.get_text() if c not in "\n " and ord(c) not in cmap}
            if missing:
                raise ValueError(f"{MAIN} has no glyph for {sorted(missing)} in {t.get_text()!r}")


def save(fig, stem):
    """Write <stem>.pdf for LaTeX and, when poppler is installed, a 300 dpi <stem>.png preview rendered from the PDF."""
    fig.savefig(f"{stem}.pdf", dpi=300)
    _check_glyphs(fig)
    if shutil.which("pdftoppm"):
        subprocess.run(["pdftoppm", "-r", "300", "-png", "-singlefile", f"{stem}.pdf", str(stem)], check=True)


==> figures/latency/make_latency.py <==
"""Latency figure: source-model parameters and median RoboCasa latency for the six backbones, as two line charts.

Latencies are medians (p50) over 3,000 timed calls (batch size one, vLLM serving, four flow steps) from the main
table of the RoboCasa latency notes of 2026-11-16 (EXACT_latency_robocasa_20261116.md). They are written below in
milliseconds as backbone, action head, total; the total is the client median. Only medians are used. Parameter
counts are the source-model sizes of tab:backbones. Same numbers as tab:latency_robocasa (sec/4_experiments.tex).
Usage: python3 -I make_latency.py     Fonts: Estrangelo Edessa and Inter (see figstyle.py).
Writes latency.pdf (LaTeX) and latency.png (300 dpi preview of the PDF).
"""
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))
import figstyle as fs
from figstyle import INK, MUTED, ACCENT, DENSE, AXIS

W, H, GAP = 6.5, 2.0, 0.08                         # inches; \textwidth of galbot.cls on letter paper
CW = (W - GAP) / 2                                 # width of one card
LEFT, RIGHT, TOP, BOT = 0.34, 0.14, 0.42, 0.36     # margins around the plot area inside a card
XLIM = (-0.55, 5.55)

# family, size, source parameters (B), median ms: backbone, action head, total
MODELS = [
    ("Qwen3-VL", "2B", 2, 44.0, 69.8, 117.2),
    ("Cosmos", "2B", 2, 44.7, 67.1, 114.7),
    ("Cosmos", "8B", 8, 52.3, 69.3, 124.8),
    ("Qwen3-VL", "32B", 32, 69.7, 70.5, 143.3),
    ("Cosmos", "32B", 32, 68.4, 69.0, 140.7),
    ("ScaleVLA", "552B", 552, 140.7, 72.1, 215.8),
]
N = len(MODELS)


def plot_axes(fig, x, ylim, yticks):
    ax = fs.sub_axes(fig, x + LEFT, BOT, CW - LEFT - RIGHT, H - TOP - BOT)
    ax.set_xlim(*XLIM)
    ax.set_xticks([])
    ax.set_ylim(*ylim)
    ax.set_yticks(yticks)
    fs.tidy(ax)
    return ax


def model_labels(bg, x):
    """Two-line labels under the plot area: backbone family above, size below; the last model is ScaleVLA."""
    pw = CW - LEFT - RIGHT
    for i, (family, size, *_) in enumerate(MODELS):
        cx = x + LEFT + (i - XLIM[0]) / (XLIM[1] - XLIM[0]) * pw
        ours = i == N - 1
        fs.text(bg, cx, BOT - 0.09, family, 4.9, ACCENT if ours else MUTED, bold=ours, ha="center", va="center")
        fs.text(bg, cx, BOT - 0.19, size, 5.4, ACCENT if ours else INK, bold=ours, ha="center", va="center")


def trend(ax, ys):
    """Grey line and markers through all models; the segment into ScaleVLA and its marker are green."""
    xs = list(range(N))
    ax.plot(xs[:-1], ys[:-1], color=DENSE, lw=1.2, solid_capstyle="round", zorder=3)
    ax.plot(xs[-2:], ys[-2:], color=ACCENT, lw=1.2, solid_capstyle="round", zorder=3)
    ax.scatter(xs[:-1], ys[:-1], s=9, color=DENSE, lw=0, zorder=4)
    ax.scatter(xs[-1:], ys[-1:], s=24, color=ACCENT, edgecolor="white", linewidths=0.6, zorder=5)


def params_card(fig, bg, x):
    fs.card(bg, x, 0, CW, H, "Parameters")
    ax = plot_axes(fig, x, (0, 610), [0, 250, 500])
    trend(ax, [m[2] for m in MODELS])
    model_labels(bg, x)


def latency_card(fig, bg, x):
    fs.card(bg, x, 0, CW, H, "Median Latency")
    fs.legend_row(fig, bg, x + CW - 0.13, H - 0.15,
                  [("line", DENSE, "Total"), ("line", AXIS, "Backbone"), ("dash", AXIS, "Action Head")])
    ax = plot_axes(fig, x, (0, 270), [0, 100, 200])
    xs = list(range(N))
    ax.plot(xs, [m[3] for m in MODELS], color=AXIS, lw=1.0, solid_capstyle="round", zorder=2)
    ax.plot(xs, [m[4] for m in MODELS], color=AXIS, lw=1.0, ls=(0, (2.2, 1.6)), zorder=2)
    totals = [m[5] for m in MODELS]
    trend(ax, totals)
    for i, v in enumerate(totals):
        ours = i == N - 1
        fs.text(ax, i, v + 15, f"{v:.0f}", 5.8, ACCENT if ours else MUTED, bold=ours, ha="center", va="bottom",
                bbox=fs.LABEL_BG)
    model_labels(bg, x)


def main():
    fs.set_font()
    fig, bg = fs.canvas(W, H)
    params_card(fig, bg, 0)
    latency_card(fig, bg, CW + GAP)
    fs.save(fig, HERE / "latency")


if __name__ == "__main__":
    main()


==> figures/real_robot/make_real_robot.py <==
"""Real-robot rollout figure: RoboDojo Plug In Charger task, Cosmos-Reason2-2B + Action Head, pi0.5 + Action Head and ScaleVLA.

Frames: Cosmos (B0, failure) and ScaleVLA (B1, success) from EXACT_teaser_p12 (pair p12, same start layout);
pi0.5 + Action Head (P-FR, failure) from EXACT_real_videos_1117 p13_PFR_fail.mp4 (similar in-domain layout,
head | left wrist | right wrist stitched at 480x360 each).
Success counts: tab:real (EXACT_real_results_1117/trials.csv; ten in-domain and fifteen OOD trials per policy).
Usage: python3 -I make_real_robot.py [--teaser ~/Downloads/EXACT_teaser_p12] [--videos ~/Downloads/EXACT_real_videos_1117]
       (either option re-extracts the frames of its rows into frames/)
Fonts: Estrangelo Edessa and Inter (see figstyle.py).
Writes real_robot.pdf (LaTeX), real_robot.png (300 dpi preview of the PDF, needs pdftoppm), success.pdf/.svg (charts alone).
"""
import argparse
import subprocess
import sys
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.patches import Circle

OUT = Path(__file__).resolve().parent
sys.path.insert(0, str(OUT.parent))
import figstyle as fs
from figstyle import INK, MUTED, BOX, BASE, ACCENT, GRID, AXIS

FRAMES = OUT / "frames"
PI_GREY = "#79818B"

# rows: (label, color, frame prefix, success, video times in s of the 4 columns, source video)
ROWS = [("Cosmos-Reason2-2B\n+ Action Head", MUTED, "B0_2B_fail", False, (25, 58, 110, 110), ("teaser", "B0_2B_fail")),
        ("$\\pi_{0.5}$\n+ Action Head", MUTED, "PFR_pi05_fail", False, (20, 48, 110, 110),
         ("videos", "2_only_B1_succeeds_p13/p13_PFR_fail.mp4")),
        ("ScaleVLA", ACCENT, "B1_552B_success", True, (25, 58, 110, 110), ("teaser", "B1_552B_success"))]
# columns: (stage, camera); cam_high is the head camera. The two "Result" columns share one header.
COLS = [("Grasp", "high"), ("Handover", "high"), ("Result", "high"), ("Result", "left_wrist")]
CAM = {"high": "Head", "left_wrist": "Left Wrist"}
STITCH_X = {"high": 0, "left_wrist": 480}   # camera offsets in the stitched videos
# success charts: (legend name, bar color, label color); successes as (count, trials) per setting
POLICIES = [("Cosmos-Reason2-2B + Action Head", BASE, MUTED), (r"$\pi_{0.5}$ + Action Head", PI_GREY, MUTED),
            ("ScaleVLA", ACCENT, ACCENT)]
SUCC = {"In-Domain": ((4, 10), (8, 10), (9, 10)), "OOD": ((5, 15), (7, 15), (8, 15))}
OURS = len(POLICIES) - 1


def extract(kind, root):
    """Re-extract the frames of the rows whose source is `kind` ("teaser": per-camera videos, "videos": stitched)."""
    FRAMES.mkdir(exist_ok=True)
    for _, _, prefix, _, times, (src, path) in ROWS:
        if src != kind:
            continue
        for (_, cam), t in zip(COLS, times):
            if kind == "teaser":
                cmd = ["-i", f"{root}/{path}/cam_{cam}.mp4"]
            else:
                cmd = ["-i", f"{root}/{path}", "-vf", f"crop=480:360:{STITCH_X[cam]}:0,scale=640:480:flags=lanczos"]
            subprocess.run(["ffmpeg", "-v", "error", "-y", "-ss", str(t), *cmd, "-frames:v", "1", "-q:v", "2",
                            FRAMES / f"{prefix}_{cam}_{t}.jpg"], check=True)


def mark(ax, x, y, ok, r=0.075):
    """Flat success (check) / failure (cross) badge centered at (x, y) inches."""
    ax.add_patch(Circle((x, y), r, color=ACCENT if ok else "#5C636B", zorder=5))
    s = r * 0.5
    kw = dict(color="white", lw=1.1, solid_capstyle="round", solid_joinstyle="round", zorder=6)
    if ok:
        pts = [(-s, 0), (-s * 0.25, -s * 0.7), (s, s * 0.75)]
        ax.plot([x + a for a, _ in pts], [y + b for _, b in pts], **kw)
    else:
        ax.plot([x - s * .7, x + s * .7], [y - s * .7, y + s * .7], **kw)
        ax.plot([x - s * .7, x + s * .7], [y + s * .7, y - s * .7], **kw)


def bars(ax, cond, yticks=True):
    """Success-rate bars of one setting (one bar per policy, colored as in the legend), labelled with trial counts."""
    for k, (name, color, lcolor) in enumerate(POLICIES):
        n, total = SUCC[cond][k]
        ax.bar(k, 100 * n / total, 0.72, color=color, label=name, zorder=2)
        fs.text(ax, k, 100 * n / total + 2, f"{n}/{total}", 5.6, lcolor, bold=k == OURS,
                ha="center", va="bottom")
    ax.set_xlim(-0.6, len(POLICIES) - 0.4)
    ax.set_xticks([])
    ax.set_ylim(0, 105)
    ax.set_yticks([0, 50, 100])
    if not yticks:
        ax.tick_params(labelleft=False)
    ax.grid(axis="y", color=GRID, lw=0.6)
    ax.set_axisbelow(True)
    ax.tick_params(length=0, pad=3)
    for s in ("top", "right", "left"):
        ax.spines[s].set_visible(False)
    ax.spines["bottom"].set_color(AXIS)


def legend_prop(size):
    """Legend font: the main font at a size given in Inter points."""
    return dict(family=fs.MAIN, size=size * fs.MAIN_SCALE)


def main():
    W = 6.3                                # inches; \\textwidth of galbot.cls (A4, 2.5 cm margins)
    lab_w, pad, gap, head, ttl = 0.4, 0.09, 0.05, 0.27, 0.3   # row-label width, padding, gaps, header, column titles
    pw = 4.6                               # rollout panel width
    fw = (pw - lab_w - pad - gap * (len(COLS) - 1)) / len(COLS)
    fh = fw * 0.75                         # 4:3 frames
    ph = ttl + len(ROWS) * fh + (len(ROWS) - 1) * gap + pad   # rollout panel height
    H = ph + head
    fig, bg = fs.canvas(W, H)

    # header: task and language instruction; each label is followed by its value
    yh = H - head / 2 + 0.01
    x = 0.02
    for s, size, opts, after in (("Task:", 7.5, dict(color=MUTED), 0.07), ("Plug In Charger", 8.5, dict(bold=True), 0.21),
                                 ("Instruction:", 7.5, dict(color=MUTED), 0.07),
                                 ("\u201cPlug the charger into the power strip.\u201d", 7.5, dict(italic=True), 0)):
        fs.text(bg, x, yh, s, size, va="center", **opts)
        x += fs.text_w(fig, s, size, **opts) + after
    fs.text(bg, W - 0.02, yh, "ARX X5, Bimanual", 7, MUTED, va="center", ha="right")

    # rollout panel: one row of 4 frames per policy
    fs.rounded(bg, 0, 0, pw, ph, color=BOX)
    # header: stage (merged over equal neighbours), camera below it
    xc = [lab_w + j * (fw + gap) + fw / 2 for j in range(len(COLS))]
    for stage in dict.fromkeys(c[0] for c in COLS):
        js = [j for j, c in enumerate(COLS) if c[0] == stage]
        fs.text(bg, (xc[js[0]] + xc[js[-1]]) / 2, ph - 0.1, stage, 6.8, ha="center", va="center")
    for j, (_, cam) in enumerate(COLS):
        fs.text(bg, xc[j], ph - 0.22, CAM[cam], 5.8, MUTED, ha="center", va="center")
    for i, (label, color, prefix, ok, times, _) in enumerate(ROWS):
        y = pad + (len(ROWS) - 1 - i) * (fh + gap)
        ours = i == len(ROWS) - 1
        fs.text(bg, lab_w / 2, y + fh / 2, label, 8 if ours else 6.3, color, bold=ours, rotation=90, ha="center",
                va="center", linespacing=1.15)
        for j, ((_, cam), t) in enumerate(zip(COLS, times)):
            x = lab_w + j * (fw + gap)
            ax = fs.picture(fig, FRAMES / f"{prefix}_{cam}_{t}.jpg", x, y, fw, fh)
            # time tag (video time) in the top-left corner
            fs.rounded(ax, x + 0.05, y + fh - 0.17, 0.38, 0.12, r=0.03, color="white", alpha=0.85, zorder=4)
            fs.text(ax, x + 0.24, y + fh - 0.11, f"t = {t} s", 5.5, ha="center", va="center", zorder=5)
            if j >= 2:
                mark(ax, x + fw - 0.11, y + fh - 0.11, ok, r=0.065)

    # success panel: shared legend, then the In-Domain and OOD charts stacked, each titled above its axis
    sx = pw + 0.08
    fs.rounded(bg, sx, 0, W - sx, ph, color=BOX)
    fs.text(bg, sx + (W - sx) / 2, ph - 0.1, "Success (%)", 6.8, ha="center", va="center")
    ax0, aw, top = sx + 0.27, W - sx - 0.37, ph - 0.56       # chart x, width; top of the chart stack
    slot = (top - 0.1) / 2                 # vertical pitch of one chart with its title
    chh = slot - 0.3                       # chart height
    axes = []
    for c, cond in enumerate(SUCC):
        yb = 0.1 + (len(SUCC) - 1 - c) * slot
        fs.text(bg, ax0 + aw / 2, yb + chh + 0.11, cond, 6.3, ha="center", va="center")
        ax = fs.sub_axes(fig, ax0, yb, aw, chh)
        bars(ax, cond)
        axes.append(ax)
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, frameon=False, prop=legend_prop(5.3), loc="upper center",
               bbox_to_anchor=((sx + W) / 2 / W, (ph - 0.2) / H), handlelength=0.8, handletextpad=0.4,
               borderaxespad=0, labelspacing=0.25, labelcolor=INK)
    fs.save(fig, OUT / "real_robot")

    fig, axes = plt.subplots(1, 2, figsize=(3.0, 2.0), sharey=True)
    for c, (ax, cond) in enumerate(zip(axes, SUCC)):
        bars(ax, cond, yticks=c == 0)
        ax.set_title(cond, **fs.font_kw(7))
    axes[0].set_ylabel("Success (%)", **fs.font_kw(7))
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, frameon=False, prop=legend_prop(5.5), loc="upper center", ncol=2, labelcolor=INK)
    fig.tight_layout(pad=0.3, rect=(0, 0, 1, 0.82))
    for ext in ("pdf", "svg"):
        fig.savefig(OUT / f"success.{ext}", transparent=True)


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--teaser", help="EXACT_teaser_p12 dir; re-extracts the Cosmos and ScaleVLA frames")
    ap.add_argument("--videos", help="EXACT_real_videos_1117 dir; re-extracts the pi0.5 + Action Head frames")
    a = ap.parse_args()
    for kind in ("teaser", "videos"):
        if getattr(a, kind):
            extract(kind, Path(getattr(a, kind)).expanduser())
    fs.set_font()
    # math text (the pi of pi_0.5; the main font has no pi glyph) is set in Inter
    plt.rcParams.update({"mathtext.fontset": "custom", "mathtext.rm": "Inter", "mathtext.it": "Inter:italic"})
    main()


==> figures/tasks/make_tasks.py <==
"""Task figure: scene snapshots of the evaluation benchmarks (LIBERO, RoboCasa, DexJoCo, LIBERO-PRO) at native resolution.

Usage: python3 -I make_tasks.py [--pro-videos DIR]     Fonts: Estrangelo Edessa and Inter (see figstyle.py).
LIBERO-PRO frames are the last frames of ScaleVLA success rollouts (EXACT_libero_pro_videos_B0vsB1, *_B1_S_hires.mp4);
--pro-videos re-extracts them into frames/pro_*.png.
Writes tasks.pdf (LaTeX) and tasks.png (300 dpi preview of the PDF).
"""
import argparse
import subprocess
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))
import figstyle as fs
from figstyle import MUTED, BOX

W, GAP, PAD, FGAP = 6.5, 0.08, 0.09, 0.05   # inches; \textwidth of galbot.cls on letter paper
HEAD = 0.30                                 # panel title row
LAB1, LAB2 = 0.17, 0.27                     # label row under the frames: one or two lines

LIBERO = ("LIBERO", [("lib_spatial.png", "Spatial"), ("lib_object.png", "Object"), ("lib_goal.png", "Goal"),
                     ("lib_long.png", "Long")])
ROBOCASA = ("RoboCasa", [("rc_drawer.png", "Open\nDrawer"), ("rc_door.png", "Open\nDoor"),
                         ("rc_cabinet.png", "Counter To\nCabinet"), ("rc_sink.png", "Counter To\nSink")])
DEXJOCO = ("DexJoCo", [("dex_unlock.png", "Unlock iPad"), ("dex_hanoi.png", "Hanoi"), ("dex_assembly.png", "Assembly"),
                       ("dex_microwave.png", "Microwave"), ("dex_photo.png", "Photograph")])

# LIBERO-PRO: (group header, [(video stem under the videos dir, crop top in px, label)]); groups follow tab:libero_pro.
# Each frame is the last frame of a ScaleVLA success, where the finished task is visible; the crop keeps the result in view.
PRO = [("Goal, Env. Perturbation", [("goal_x_env/task1/libero_goal_env_t1_k32", 30, "Bowl On Stove"),
                                    ("goal_x_env/task8/libero_goal_env_t8_k22", 60, "Bowl On Plate")]),
       ("Goal, Obj. Perturbation", [("goal_x_object/task0/libero_goal_object_t0_k37", 30, "Open Middle Drawer"),
                                    ("goal_x_object/task9/libero_goal_object_t9_k40", 0, "Wine Bottle On Rack")]),
       ("Object, Env. Perturbation", [("object_x_env/task1/libero_object_env_t1_k18", 60, "Cream Cheese To Basket"),
                                      ("object_x_env/task5/libero_object_env_t5_k31", 60, "Tomato Sauce To Basket")])]
PRO_HEAD, SUB, GGAP = 0.24, 0.15, 0.14      # LIBERO-PRO title row, group-header row, gap between groups


def pro_name(stem):
    return f"pro_{Path(stem).name.removeprefix('libero_')}.png"


def extract_pro(videos):
    """Last frame of each ScaleVLA success rollout, cropped from 480 x 480 to 4:3 starting at the given row."""
    for _, tasks in PRO:
        for stem, top, _ in tasks:
            subprocess.run(["ffmpeg", "-v", "error", "-y", "-sseof", "-0.1", "-i", Path(videos) / f"{stem}_B1_S_hires.mp4",
                            "-vf", f"crop=480:360:0:{top}", "-update", "1", "-frames:v", "1",
                            HERE / "frames" / pro_name(stem)], check=True)


def pro_panel(fig, bg, x, y, w, h):
    """Full-width LIBERO-PRO panel: three groups of three frames, each group under its perturbation header."""
    fs.rounded(bg, x, y, w, h, r=0.1, color=BOX)
    fs.text(bg, x + 0.13, y + h - 0.15, "LIBERO-PRO", 7.4, bold=True, va="center")
    n = sum(len(t) for _, t in PRO)
    fw = (w - 2 * PAD - (n - len(PRO)) * FGAP - (len(PRO) - 1) * GGAP) / n
    fh = 0.75 * fw
    y0 = y + h - PRO_HEAD - SUB - fh
    x0 = x + PAD
    for header, tasks in PRO:
        gw = len(tasks) * fw + (len(tasks) - 1) * FGAP
        fs.text(bg, x0 + gw / 2, y0 + fh + 0.08, header, 6.3, ha="center", va="center")
        for stem, _, label in tasks:
            fs.picture(fig, HERE / "frames" / pro_name(stem), x0, y0, fw, fh, r=0.05)
            fs.text(bg, x0 + fw / 2, y0 - 0.045, label, 5.3, MUTED, ha="center", va="top", linespacing=1.15)
            x0 += fw + FGAP
        x0 += GGAP - FGAP
    return fh


def frame_size(w, cols):
    fw = (w - 2 * PAD - (cols - 1) * FGAP) / cols
    return fw, 0.75 * fw


def strip_height(w, cols, lab):
    return HEAD + frame_size(w, cols)[1] + lab + PAD


def panel(fig, bg, x, y, w, h, spec, cols, lab):
    """Light grey rounded panel with a bold title and a grid of 4:3 frames; the last row is centered."""
    title, frames = spec
    fs.rounded(bg, x, y, w, h, r=0.1, color=BOX)
    fs.text(bg, x + 0.13, y + h - 0.15, title, 7.4, bold=True, va="center")
    rows = -(-len(frames) // cols)
    fw, fh = frame_size(w, cols)
    extra = (h - HEAD - PAD - rows * (fh + lab) - (rows - 1) * FGAP) / (rows + 1)   # spread spare height evenly
    vgap = FGAP + extra
    for k, (name, label) in enumerate(frames):
        r, c = divmod(k, cols)
        n = min(cols, len(frames) - r * cols)
        x0 = x + (w - (n * fw + (n - 1) * FGAP)) / 2 + c * (fw + FGAP)
        y0 = y + h - HEAD - extra - (r + 1) * fh - r * lab - r * vgap
        fs.picture(fig, HERE / "frames" / name, x0, y0, fw, fh, r=0.05)
        fs.text(bg, x0 + fw / 2, y0 - 0.045, label, 5.3, MUTED, ha="center", va="top", linespacing=1.15)


def main():
    fs.set_font()
    wc = (W - GAP) / 2
    h1, h2 = strip_height(wc, 4, LAB1), strip_height(wc, 4, LAB2)
    n = sum(len(t) for _, t in PRO)
    h3 = PRO_HEAD + SUB + 0.75 * (W - 2 * PAD - (n - len(PRO)) * FGAP - (len(PRO) - 1) * GGAP) / n + LAB1 + PAD
    H = h1 + GAP + h2 + GAP + h3
    fig, bg = fs.canvas(W, H)
    panel(fig, bg, 0, H - h1, wc, h1, LIBERO, 4, LAB1)
    panel(fig, bg, 0, h3 + GAP, wc, h2, ROBOCASA, 4, LAB2)
    panel(fig, bg, wc + GAP, h3 + GAP, wc, h1 + GAP + h2, DEXJOCO, 3, LAB1)
    pro_panel(fig, bg, 0, 0, W, h3)
    fs.save(fig, HERE / "tasks")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--pro-videos", help="EXACT_libero_pro_videos_B0vsB1 dir; re-extracts the LIBERO-PRO frames")
    a = ap.parse_args()
    if a.pro_videos:
        extract_pro(Path(a.pro_videos).expanduser())
    main()


==> figures/teaser/make_teaser.py <==
"""Teaser: backbone parameters as nested circles and a real DexJoCo input flowing through ScaleVLA; below, scaling,
inference speed, sample efficiency, generalization.

Numbers are copied from the paper tables: tab:backbones, tab:libero, tab:libero_pro, tab:robocasa, tab:dexjoco_cotrain,
tab:lowdata and tab:latency_robocasa (sec/4_experiments.tex). Parameter circles are ordered by the source-model
sizes of tab:backbones but not drawn to scale; the ratio box gives 552B / 2B, 8B and 32B.
Input image: first frame of a DexJoCo unlock-iPad rollout (frames/input_unlock_ipad.jpg, 4:3 crop).
Input text: the DexJoCo unlock-iPad instruction. State: example values in the real DexJoCo layout
(7-D end-effector pose and 16 hand joints per arm), shortened; they are not a recorded sample.
Usage: python3 -I make_teaser.py     Fonts: Estrangelo Edessa and Inter (see figstyle.py).
Writes teaser.pdf (LaTeX) and teaser.png (300 dpi preview of the PDF).
"""
import sys
from pathlib import Path

import numpy as np
from matplotlib.patches import Circle

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))
import figstyle as fs
from figstyle import INK, MUTED, BASE, BOX, ACCENT, DENSE, GRID, TINT

W, GAP = 6.5, 0.08                 # inches; \textwidth of galbot.cls on letter paper
H1, H2, H3 = 1.74, 1.40, 1.26      # top row, scaling card, bottom cards
H = H1 + H2 + H3 + 2 * GAP
PW = 1.80                          # width of the parameter card; the pipeline card takes the rest of the top row

INSTRUCTION = ["“Grasp the iPad and", "enter the password 123", "to unlock the device.”"]
STATE = [(0, '{"left_arm": {"x": 0.42, "y": 0.18,'),
         (1, '"z": 0.95, "qw": 0.71, ...},'),
         (0, ' "left_hand": [0.12, 0.00, ...],'),
         (0, ' "right_arm": {...}, ...}')]

SIZES = (2, 8, 32, 552)
VLM_FILL = "#3F9270"                # Frontier VLM block: lighter than ACCENT, darker than the DiT tint
# title, Cosmos-Reason2 {size in B: score}, Qwen3-VL {size: score}, ScaleVLA (552B), ylim, yticks
SCALING = [
    ("LIBERO", {2: 90.7, 8: 93.7, 32: 94.0}, {2: 91.2, 32: 93.6}, 96.1, (89, 98.8), (90, 94, 98)),
    ("LIBERO-PRO", {2: 23.3, 8: 31.3, 32: 30.1}, {2: 29.3, 32: 22.8}, 45.1, (18, 51), (20, 30, 40)),
    ("RoboCasa", {2: 42.8, 8: 45.6}, {2: 45.2, 32: 43.3}, 54.9, (39, 58.5), (40, 45, 50, 55)),
    ("DexJoCo", {2: 37.1, 8: 38.1}, {2: 31.9, 32: 38.1}, 42.1, (30, 45.5), (30, 35, 40)),
]
LOWDATA_N = (5, 10, 25, 50)                      # LIBERO-Goal, demonstrations per task
LOWDATA_2B = (39.4, 55.0, 85.2, 85.6)
LOWDATA_552B = (77.4, 87.8, 97.6, 95.4)
GENERAL = (("LIBERO", 94.0, 96.1), ("LIBERO-PRO", 31.3, 45.1))   # Base, ScaleVLA
SPEED = (("Cosmos-Reason2 (2B)", 115, BASE, MUTED, False), ("ScaleVLA (552B)", 216, ACCENT, ACCENT, True))   # median ms


def X(size):
    return np.log2(size)


def params_card(fig, bg, x, y0, w, h):
    """Backbone sizes as a row of flat circles on one baseline, growing from 2B to the green 552B ScaleVLA circle,
    with a light arrow rising toward it and a box of size ratios. Sizes are ordered, not to scale; the ratios carry
    the values (552 / 2, 552 / 8, 552 / 32)."""
    fs.card(bg, x, y0, w, h, "Parameters")
    base = y0 + 0.09                                         # common baseline of the circles
    R = 0.53                                                 # 552B radius
    small = [(32, 0.15), (8, 0.10), (2, 0.065)]              # right to left
    big = np.array([x + w - 0.08 - R, base + R])
    centers, prev = {552: big}, (big[0], R)
    for size, r in small:                                    # each circle rests on the baseline next to the previous one
        cx = prev[0] - 2 * np.sqrt(prev[1] * r) - 0.02
        centers[size], prev = np.array([cx, base + r]), (cx, r)
    radius = {**dict(small), 552: R}

    # rising arrow from the small circles to the 552B circle (drawn first, under the circles)
    t = np.linspace(0, 1, 60)
    p0 = centers[2] + np.array([0, 0.13])                     # just above the 2B circle
    p1 = big + (R + 0.03) * np.array([np.cos(np.radians(168)), np.sin(np.radians(168))])
    pts = p0 + np.outer(t, p1 - p0) + np.outer(t * (1 - t), [0.12, -0.22])    # gentle upward curve
    bg.plot(pts[:-3, 0], pts[:-3, 1], color=TINT[2], lw=1.1, solid_capstyle="round", zorder=2)
    bg.annotate("", xy=pts[-1], xytext=pts[-4], zorder=2,
                arrowprops=dict(arrowstyle="-|>", color=TINT[2], lw=1.1, shrinkA=0, shrinkB=0, mutation_scale=6))

    for size, c in centers.items():
        bg.add_patch(Circle(c, radius[size], fc=VLM_FILL if size == 552 else "#E3E6EA", ec="none", zorder=3))
    fs.text(bg, big[0], big[1] + 0.09, "552B", 15, "white", bold=True, aux=False, ha="center", va="center", zorder=4)
    fs.text(bg, big[0], big[1] - 0.19, "ScaleVLA", 8, "white", bold=True, aux=False, ha="center", va="center", zorder=4)
    for size, fsz in ((32, 7), (8, 5.6), (2, 4.6)):
        fs.text(bg, *centers[size], f"{size}B", fsz, "#5C636B", bold=True, aux=False, ha="center", va="center", zorder=4)

    # ratio box under the title: "276x vs 2B" etc.
    bx, bw, rh = x + 0.1, 0.64, 0.13
    by = y0 + h - 0.31 - 3 * rh
    fs.rounded(bg, bx, by, bw, 3 * rh, r=0.05, color=BOX, zorder=1)
    for k, size in enumerate((2, 8, 32)):
        yr = by + (2.5 - k) * rh
        fs.text(bg, bx + 0.31, yr, f"{552 // size}\u00d7", 7, ACCENT, bold=True, ha="right", va="center", zorder=2)
        fs.text(bg, bx + 0.35, yr, f"vs {size}B", 5.3, MUTED, va="center", zorder=2)
        if k:
            bg.plot([bx + 0.05, bx + bw - 0.05], [yr + rh / 2] * 2, color=GRID, lw=0.5, zorder=2)


def pipeline(fig, bg, x, y0, w, h):
    fs.card(bg, x, y0, w, h)
    fs.text(bg, x + w / 2, y0 + h - 0.155, "ScaleVLA", 10, bold=True, ha="center", va="center")
    yb, bh = y0 + 0.09, 0.42
    cy, ch, ly = y0 + 0.80, 0.64, y0 + 0.735        # input content, its height, input labels
    ym = yb + bh / 2
    iw = ch * 4 / 3                                  # 4:3 input image
    ix = x + 0.18
    tx, tw = ix + iw + 0.08, 1.10                    # instruction box
    vlm = (x + 0.13, tx + tw + 0.05 - (x + 0.13))    # VLM block under image and instruction
    dit = (vlm[0] + vlm[1] + 0.24, 1.40)             # DiT block, with the state box above it
    wx = dit[0] + dit[1] + 0.25                      # action waveform

    # inputs (content above its label)
    fs.picture(fig, HERE / "frames" / "input_unlock_ipad.jpg", ix, cy, iw, ch)
    fs.frame(bg, tx, cy, tw, ch, r=0.05)
    for i, line in enumerate(INSTRUCTION):
        fs.text(bg, tx + 0.08, cy + ch / 2 + (1 - i) * 0.10, line, 5.5, italic=True, va="center")
    fs.frame(bg, dit[0], cy, dit[1], ch, r=0.05)
    for i, (lvl, line) in enumerate(STATE):
        fs.text(bg, dit[0] + 0.07 + 0.09 * lvl, cy + ch / 2 + (1.5 - i) * 0.095, line, 5.0, va="center")
    for cx, name in ((ix + iw / 2, "Image"), (tx + tw / 2, "Text"), (dit[0] + dit[1] / 2, "State")):
        fs.text(bg, cx, ly, name, 5.6, ha="center", va="center")
        fs.arrow(bg, cx, ly - 0.075, cx, yb + bh + 0.01)

    # pipeline blocks
    fs.rounded(bg, vlm[0], yb, vlm[1], bh, r=0.07, color=VLM_FILL)
    fs.text(bg, vlm[0] + 0.14, ym, "Frontier VLM", 7, "white", bold=True, va="center")
    gx = vlm[0] + vlm[1] - 0.14 - (9 * 0.06 + 8 * 0.025)
    active = {(0, 1), (0, 5), (0, 7), (1, 3), (1, 6), (2, 2), (2, 4), (2, 8)}
    for r in range(3):
        for c in range(9):
            fs.rounded(bg, gx + c * 0.085, ym - 0.115 + r * 0.085, 0.06, 0.06, r=0.012, color="white",
                       alpha=0.95 if (r, c) in active else 0.28)
    fs.rounded(bg, dit[0], yb, dit[1], bh, r=0.07, color=TINT[2])
    fs.text(bg, dit[0] + 0.14, ym, "Action DiT", 7, bold=True, va="center")
    for k in range(3):
        fs.rounded(bg, dit[0] + dit[1] - 0.14 - 0.5, ym - 0.15 + k * 0.115, 0.5, 0.07, r=0.03, color="white")
    fs.arrow(bg, vlm[0] + vlm[1] + 0.03, ym, dit[0] - 0.03, ym)

    # output: action waveform with its label above
    fs.arrow(bg, dit[0] + dit[1] + 0.03, ym, wx - 0.08, ym)
    bars = (0.10, 0.19, 0.29, 0.21, 0.31, 0.20, 0.13, 0.24, 0.11)
    for k, v in enumerate(bars):
        fs.rounded(bg, wx + k * 0.034, ym - v / 2, 0.02, v, r=0.01, color=ACCENT)
    fs.text(bg, wx + (len(bars) * 0.034 - 0.014) / 2, ly, "Actions", 5.6, ha="center", va="center")


def frontier(cosmos, qwen):
    """Base: best dense result at or below each size (both backbone families)."""
    best, out = -1.0, {}
    for s in sorted(set(cosmos) | set(qwen)):
        best = max(best, cosmos.get(s, -1), qwen.get(s, -1))
        out[s] = best
    return out


def scaling_card(fig, bg, y0, h):
    fs.card(bg, 0, y0, W, h, "Scaling Up Model Size")
    fs.legend_row(fig, bg, W - 0.13, y0 + h - 0.15,
                  [("o", DENSE, "Cosmos-Reason2"), ("D", DENSE, "Qwen3-VL"), ("line", DENSE, "Base"), ("o", ACCENT, "ScaleVLA")])
    pw, gap = 1.46, 0.14
    for j, (title, cos, qwen, ours, ylim, yticks) in enumerate(SCALING):
        x0 = 0.12 + j * (pw + gap)
        ax = fs.sub_axes(fig, x0 + 0.27, y0 + 0.22, pw - 0.32, h - 0.78)
        rng = ylim[1] - ylim[0]
        front = frontier(cos, qwen)
        fx, fy = [X(s) for s in front], list(front.values())
        ax.plot(fx, fy, color=DENSE, lw=1.1, solid_capstyle="round", zorder=2)
        ax.plot([fx[-1], X(552)], [fy[-1], ours], color=ACCENT, lw=1.1, solid_capstyle="round", zorder=2)
        ax.scatter([X(s) for s in cos], list(cos.values()), s=9, color=DENSE, lw=0, zorder=3)
        ax.scatter([X(s) for s in qwen], list(qwen.values()), s=7, marker="D", color=DENSE, lw=0, zorder=3)
        ax.scatter([X(552)], [ours], s=24, color=ACCENT, edgecolor="white", linewidths=0.6, zorder=5)
        fs.text(ax, X(552), ours + 0.07 * rng, f"{ours:.1f}", 5.8, ACCENT, bold=True, ha="center", va="bottom")
        ax.set_xlim(0.2, 10.0)
        ax.set_ylim(*ylim)
        ax.set_xticks([X(s) for s in SIZES], [f"{s}B" for s in SIZES])
        ax.set_yticks(yticks)
        fs.tidy(ax)
        fs.style(ax.get_xticklabels()[-1], 5.3, ACCENT, bold=True)
        fs.text(bg, x0 + 0.02, y0 + h - 0.45, title, 6.4, bold=True, va="center")


def speed_card(fig, bg, x, y, w, h):
    fs.card(bg, x, y, w, h, "Inference Speed")
    for i, (name, ms, color, tcolor, bold) in enumerate(SPEED):
        yt = y + 0.86 - i * 0.42
        n = ms * 0.0068
        fs.text(bg, x + 0.13, yt, name, 5.8, tcolor, bold=bold, va="center")
        fs.rounded(bg, x + 0.13, yt - 0.215, n, 0.13, r=0.03, color=color)
        fs.text(bg, x + 0.13 + n + 0.05, yt - 0.15, f"{ms} ms", 5.8, tcolor, bold=bold, va="center")


def sample_card(fig, bg, x, y, w, h):
    fs.card(bg, x, y, w, h, "Sample Efficiency")
    ax = fs.sub_axes(fig, x + 0.33, y + 0.20, w - 0.47, h - 0.62)
    xs = np.log2(LOWDATA_N)
    ax.plot(xs, LOWDATA_2B, color=DENSE, lw=1.0, marker="o", ms=2.6, mew=0, zorder=3)
    ax.plot(xs, LOWDATA_552B, color=ACCENT, lw=1.2, marker="o", ms=3.0, mew=0, zorder=4)
    fs.text(ax, xs[1], LOWDATA_552B[1] + 5, f"{LOWDATA_552B[1]:.1f}", 5.6, ACCENT, bold=True, ha="center",
            va="bottom", bbox=fs.LABEL_BG)
    fs.text(ax, xs[3], LOWDATA_2B[3] - 7, f"{LOWDATA_2B[3]:.1f}", 5.6, MUTED, ha="center", va="top",
            bbox=fs.LABEL_BG)
    ax.set_xlim(xs[0] - 0.3, xs[3] + 0.3)
    ax.set_ylim(15, 104)
    ax.set_xticks(xs, [str(n) for n in LOWDATA_N])
    ax.set_yticks([50, 100])
    fs.tidy(ax)
    lx = x + 0.97
    fs.legend_entry(fig, bg, lx, y + 0.355, "line", ACCENT, "ScaleVLA (552B)")
    fs.legend_entry(fig, bg, lx, y + 0.265, "line", DENSE, "Cosmos-Reason2 (2B)")


def general_card(fig, bg, x, y, w, h):
    fs.card(bg, x, y, w, h, "Generalization")
    fs.legend_row(fig, bg, x + w - 0.13, y + h - 0.15, [("sq", BASE, "Base"), ("sq", ACCENT, "ScaleVLA")])
    ax = fs.sub_axes(fig, x + 0.30, y + 0.22, w - 0.42, h - 0.64)
    for k, (dx, color, tcolor) in enumerate(((-0.19, BASE, MUTED), (0.19, ACCENT, ACCENT))):
        vals = [g[1 + k] for g in GENERAL]
        ax.bar([i + dx for i in range(len(GENERAL))], vals, 0.34, color=color, zorder=2)
        for i, v in enumerate(vals):
            fs.text(ax, i + dx, v + 3, f"{v:.1f}", 5.6, tcolor, bold=bool(k), ha="center", va="bottom",
                    bbox=fs.LABEL_BG)
    ax.set_xlim(-0.55, len(GENERAL) - 0.45)
    ax.set_ylim(0, 118)
    ax.set_xticks(range(len(GENERAL)), [g[0] for g in GENERAL])
    ax.set_yticks([0, 50, 100])
    fs.tidy(ax)
    for t in ax.get_xticklabels():
        fs.style(t, 5.6)


def main():
    fs.set_font()
    fig, bg = fs.canvas(W, H)
    y2, y1 = H3 + GAP, H3 + GAP + H2 + GAP
    params_card(fig, bg, 0, y1, PW, H1)
    pipeline(fig, bg, PW + GAP, y1, W - PW - GAP, H1)
    scaling_card(fig, bg, y2, H2)
    cw = (W - 2 * GAP) / 3
    speed_card(fig, bg, 0, 0, cw, H3)
    sample_card(fig, bg, cw + GAP, 0, cw, H3)
    general_card(fig, bg, 2 * (cw + GAP), 0, cw, H3)
    fs.save(fig, HERE / "teaser")


if __name__ == "__main__":
    main()

